A Parallel and Efficient Algorithm for Learning to Match

Many tasks in data mining and related fields can be formalized as matching between objects in two heterogeneous domains, including collaborative filtering, link prediction, image tagging, and web search. Machine learning techniques, referred to as learning-to-match in this paper, have been successfully applied to the problems. Among them, a class of state-of-the-art methods, named feature-based matrix factorization, formalize the task as an extension to matrix factorization by incorporating auxiliary features into the model. Unfortunately, making those algorithms scale to real world problems is challenging, and simple parallelization strategies fail due to the complex cross talking patterns between sub-tasks. In this paper, we tackle this challenge with a novel parallel and efficient algorithm for feature-based matrix factorization. Our algorithm, based on coordinate descent, can easily handle hundreds of millions of instances and features on a single machine. The key recipe of this algorithm is an iterative relaxation of the objective to facilitate parallel updates of parameters, with guaranteed convergence on minimizing the original objective function. Experimental results demonstrate that the proposed method is effective on a wide range of matching problems, with efficiency significantly improved upon the baselines while accuracy retained unchanged.

==> matlab/flickr.m <==
%% Plot speedup curve;
pcd_name = 'PL2M-50';
data_name = 'flickr.time.txt';
figure_name = 'flickr-speedup.pdf';
speedplot;


%% Plot train convergence
data_name = 'flickr.train.txt';
figure_name = 'flickr-train.pdf';
% Plot train convergence
data=load( data_name );
x = data(:,1);
figure();
plot( x, data(:,2), 'ks', 'MarkerSize', 2 );
hold on;
plot( x, data(:,4), 'r-.');
plot( x, data(:,3), 'b-');


axis( [0.5 max(x) min(min(data(:,2:4)))*0.998 max(max(data(:,2:4)))*1.01  ] )
xlabel( 'Number of rounds' )
ylabel('Training loss');
legend( 'L2M', 'PL2M-50', 'PL2M-500' );
len = 4;
set(gcf, 'PaperPosition', [0 0 len len/8.0*6.5] )
set(gcf, 'PaperSize', [len len/8.0*6.5] )
saveas( gcf, figure_name , 'pdf' ) 
hold off;


==> matlab/kddtrack1.m <==
%% Plot speedup curve;
pcd_name = 'PL2M-5K';
data_name = 'kddtrack1.time.txt';
figure_name = 'kddtrack1-speedup.pdf';
speedplot;

%% Plot train convergence
data_name = 'kddtrack1.train.txt';
figure_name = 'kddtrack1-train.pdf'
% Plot train convergence
data=load( data_name );
x = data(:,1);
figure();
plot( x, data(:,2), 'ks', 'MarkerSize',2 );
hold on;
plot( x, data(:,3), 'r-.');
plot( x, data(:,4), 'b-');

axis( [0.5 max(x) min(min(data(:,2:4)))*0.96 max(max(data(:,2:4)))*1.01  ] )
xlabel( 'Number of rounds' )
ylabel('Training loss');
legend( 'L2M', 'PL2M-5K', 'PL2M-50K' );
len = 4;
set(gcf, 'PaperPosition', [0 0 len len/8.0*6.5] )
set(gcf, 'PaperSize', [len len/8.0*6.5] )
saveas( gcf, figure_name , 'pdf' ) 
hold off;


%% Plot Test RMSE
data_name = 'kddtrack1.test.txt';
figure_name = 'kddtrack1-test.pdf'
% Plot train convergence
data=load( data_name );
x = data(:,1);
figure();
plot( x, data(:,2), 'b-x', 'MarkerSize',3 );
hold on;
plot( x, data(:,3), 'ks',  'MarkerSize',2 );
plot( x, data(:,4), 'r-.');

axis( [0.5 max(x) min(min(data(:,2:3)))*0.98 max(max(data(:,2:3)))*1.01  ] )
xlabel( 'Number of rounds' )
ylabel('Test RMSE');
legend( 'Plain Matrix Factorization', 'L2M', 'PL2M-5K' );
len = 4;
set(gcf, 'PaperPosition', [0 0 len len/8.0*6.5] )
set(gcf, 'PaperSize', [len len/8.0*6.5] )
saveas( gcf, figure_name , 'pdf' ) 
hold off;


==> matlab/ml10m.m <==
%% Plot train convergence
data_name = 'ml10m.train.txt';
figure_name = 'ml10m-train.pdf'
% Plot train convergence
data=load( data_name );
x = data(:,1);
figure();
plot( x, data(:,2), 'ks', 'MarkerSize',2 );
hold on;
plot( x, data(:,3), 'r-.');
plot( x, data(:,4), 'b-');

axis( [0.5 max(x) min(min(data(:,2:4)))*0.96 max(max(data(:,2:4)))*1.01  ] )
xlabel( 'Number of rounds' )
ylabel('Training loss');
legend( 'L2M', 'PL2M-50', 'PL2M-500' );
len = 4;
set(gcf, 'PaperPosition', [0 0 len len/8.0*6.5] )
set(gcf, 'PaperSize', [len len/8.0*6.5] )
saveas( gcf, figure_name , 'pdf' ) 
hold off;

%% Plot Test RMSE
data_name = 'ml10m.test.txt';
figure_name = 'ml10m-test.pdf'
% Plot train convergence
data=load( data_name );
x = data(:,1);
figure();
plot( x, data(:,2), 'b-x', 'MarkerSize',3 );
hold on;
plot( x, data(:,3), 'ks',  'MarkerSize',2 );
plot( x, data(:,4), 'r-.');

axis( [0.5 max(x) min(min(data(:,2:3)))*0.98 max(max(data(:,2:3)))*1.01  ] )
xlabel( 'Number of rounds' )
ylabel('Test RMSE');
legend( 'Plain Matrix Factorization', 'L2M', 'PL2M-50' );
len = 4;
set(gcf, 'PaperPosition', [0 0 len len/8.0*6.5] )
set(gcf, 'PaperSize', [len len/8.0*6.5] )
saveas( gcf, figure_name , 'pdf' ) 
hold off;

%% Plot speedup curve;
pcd_name = 'PL2M-50';
data_name = 'ml10m.time.txt';
figure_name = 'ml10m-speedup.pdf';
speedplot;


==> matlab/speedplot.m <==
data=load( data_name );
pdata = data(:,2:2);
ti  = pdata(1,1);

for i = 1:length(pdata)
    pdata(i,1) = ti / pdata(i,1);
end
maxb = max(data(:,1))+0.5;
figure();
plot( data(:,1), pdata, '-o' );
hold;
plot( data(:,1), data(:,1), 'r-.')

axis( [0.5 maxb 0.5 maxb ] )
xlabel( 'Number of threads' )
ylabel('Speedup');
legend( pcd_name, 'Upper bound' );
len = 6.5/8.0 * 4;
set(gcf, 'PaperPosition', [0 0 len len/8.0*8] )
set(gcf, 'PaperSize', [len len/8.0*8] )

%colormap 'Copper'
saveas( gcf, figure_name , 'pdf' ) 


==> matlab/tencent.m <==
%% Plot speedup curve;
pcd_name = 'PL2M-500';
data_name = 'tencent.time.txt';
figure_name = 'tencent-speedup.pdf';
speedplot;


%% Plot train convergence
data_name = 'tencent.train.txt';
figure_name = 'tencent-train.pdf';
% Plot train convergence
data=load( data_name );
x = data(:,1);
figure();
plot( x, data(:,2), 'ks', 'MarkerSize', 2 );
hold on;
plot( x, data(:,4), 'r-.');
plot( x, data(:,3), 'b-');


axis( [0.5 max(x) min(min(data(:,2:4)))*0.998 max(max(data(:,2:4)))*1.01  ] )
xlabel( 'Number of rounds' )
ylabel('Training loss');
legend( 'L2M', 'PL2M-500', 'PL2M-5K' );
len = 4;
set(gcf, 'PaperPosition', [0 0 len len/8.0*6.5] )
set(gcf, 'PaperSize', [len len/8.0*6.5] )
saveas( gcf, figure_name , 'pdf' ) 
hold off;


==> matlab/tweets.m <==
%% Plot speedup curve;
%pcd_name = 'PL2M-50';
%data_name = 'flickr.time.txt';
%figure_name = 'flickr-speedup.pdf';
%speedplot;


%% Plot train convergence
data_name = 'tweets.train.txt';
figure_name = 'tweets-train.pdf';
% Plot train convergence
data=load( data_name );
x = data(:,1);
figure();
plot( x, data(:,2), 'ks', 'MarkerSize', 2 );
hold on;
plot( x, data(:,4), 'r-.');
plot( x, data(:,3), 'b-');


axis( [0.5 max(x) min(min(data(:,2:4)))*0.998 max(max(data(:,2:4)))*1.01  ] )
xlabel( 'Number of rounds' )
ylabel('Training loss');
legend( 'L2M', 'PL2M-500', 'PL2M-5000' );
len = 4;
set(gcf, 'PaperPosition', [0 0 len len/8.0*6.5] )
set(gcf, 'PaperSize', [len len/8.0*6.5] )
saveas( gcf, figure_name , 'pdf' ) 
hold off;

